Measurement of the Multi-Neutron $\bar{\nu}_{\mu}$ Charged Current Differential Cross Section at Low Available Energy on Hydrocarbon

Neutron production in antineutrino interactions can lead to bias in energy reconstruction in neutrino oscillation experiments, but these interactions have rarely been studied. MINERvA previously studied neutron production at an average antineutrino energy of ~3 GeV in 2016 and found deficiencies in leading models. In this paper, the MINERvA 6 GeV average antineutrino energy data set is shown to have similar disagreements. A measurement of the cross section for an antineutrino to produce two or more neutrons and have low visible energy is presented as an experiment-independent way to explore neutron production modeling. This cross section disagrees with several leading models' predictions. Neutron modeling techniques from nuclear physics are used to quantify neutron detection uncertainties on this result.

==> anc/crossSection.csv <==
Bin Low Edge [GeV/c],0.00,0.05,0.11,0.17,0.24,0.31,0.40,0.50,0.62,0.77,0.95,1.18
Cross Section,0.1306,0.4228,0.7874,1.1262,1.2934,1.4095,1.5142,1.3077,0.6907,0.2521,0.0575,0.0062
Total Uncertainty,0.0413,0.1200,0.1844,0.3237,0.3264,0.4456,0.5479,0.3600,0.3768,0.0922,0.0370,0.0168


==> anc/crossSectionCovariance.csv <==
Bin Number,1,2,3,4,5,6,7,8,9,10,11,12
1,0.0017,0.0046,0.0061,0.0092,0.0052,-0.0011,-0.0034,-0.0006,0.0079,0.0020,0.0008,-0.0001
2,0.0046,0.0144,0.0187,0.0282,0.0194,0.0020,-0.0037,0.0048,0.0269,0.0068,0.0022,-0.0004
3,0.0061,0.0187,0.0340,0.0547,0.0389,0.0016,-0.0229,-0.0096,0.0288,0.0062,0.0031,-0.0008
4,0.0092,0.0282,0.0547,0.1048,0.0860,0.0247,-0.0277,-0.0279,0.0329,0.0106,0.0049,-0.0011
5,0.0052,0.0194,0.0389,0.0860,0.1065,0.0913,0.0541,0.0056,0.0136,0.0114,0.0038,-0.0010
6,-0.0011,0.0020,0.0016,0.0247,0.0913,0.1986,0.2193,0.0579,-0.0522,0.0092,0.0021,-0.0009
7,-0.0034,-0.0037,-0.0229,-0.0277,0.0541,0.2193,0.3002,0.1147,-0.0537,0.0126,0.0008,-0.0009
8,-0.0006,0.0048,-0.0096,-0.0279,0.0056,0.0579,0.1147,0.1296,0.0645,0.0100,-0.0004,-0.0009
9,0.0079,0.0269,0.0288,0.0329,0.0136,-0.0522,-0.0537,0.0645,0.1420,0.0151,0.0031,-0.0004
10,0.0020,0.0068,0.0062,0.0106,0.0114,0.0092,0.0126,0.0100,0.0151,0.0085,0.0011,-0.0002
11,0.0008,0.0022,0.0031,0.0049,0.0038,0.0021,0.0008,-0.0004,0.0031,0.0011,0.0014,0.0000
12,-0.0001,-0.0004,-0.0008,-0.0011,-0.0010,-0.0009,-0.0009,-0.0009,-0.0004,-0.0002,0.0000,0.0003

